Variable elimination for building interpreters

In this paper, we build an interpreter by reusing host language functions instead of recoding mechanisms of function application that are already available in the host language (the language which is used to build the interpreter). In order to transform user-defined functions into host language functions we use combinatory logic : lambda-abstractions are transformed into a composition of combinators. We provide a mechanically checked proof that this step is correct for the call-by-value strategy with imperative features.

==> PROTOTYPES/JAVA_V2/Combinators.java <==
public class S extends ValFun {
    private Value function (final Value f) {
	return new ValFun(){
	    public  Value function (final Value g) {
		return new ValFun(){
		    public Value function (Value x) {
			ValFun fx = (ValFun) ((ValFun) f).function(x) ;
			Value gx = ((ValFun) g).function(x) ;
			return (fx.function(gx));
		    }
		};
	    }	
	};
    }
}

public class K extends ValFun{
     
    public   Value function (final Value c) {
	return new ValFun(){
		public Value function (Value dummy) {
		    return( c );
		}
	    };
	    }
}

public class I extends ValFun {

    public  Value function (Value x) {
	return (x);
    }
    
}



==> PROTOTYPES/JAVA_V2/ExternalFuns.java <==
public class ExternalFuns {
    
    public static int plus (int x, int y){
	return (x+y);
    }

}

/* ATTENTION : METTRE LE PLUS DE SINGLETONS POSSIBLE. */
/* LES APPLICATIONS PARTIELLES DONNENT DES CLASSES QUI ne SERONT PAS FORCEMENT SINGLETON. */


==> PROTOTYPES/JAVA_V2/I.java <==
public class I extends ValFun {
    Value function (Value x) {
	return (x);
    }
}


==> PROTOTYPES/JAVA_V2/K.java <==
public class K extends ValFun{
    Value function (final Value c) {
	return new ValFun(){
	    Value function (Value dummy) {
		return( c );
	    }
	};
    }
}


==> PROTOTYPES/JAVA_V2/Main.java <==
public class Main{


    public static void main(String [] args)
    {   
	/* the constant 1 in " \x.x+1 " */
	int test_int = 1 ;

	/* a single instance of each combinator is necessary */
	ValFun s= new S();  
	ValFun k= new K(); 
	ValFun i= new I();
	ValFun plus = new Plus();
	ValInt un = new ValInt(test_int);

	/* The goal is to declare the function f = \x.x+1 
           that is S(S(K+)I)(K1)                          */

	/* I declare intermediate results just for readability,
	   it is not necessary in the evaluator */

	/* K+ */
	/*	Value kp = k.app(plus) ;*/

	/* S(K+) */
	/*	Value skp = s.app(kp) ;*/

	/* S(K+)I */
	/*	Value skpi = ((ValFun) skp).app(i) ; */

	/* S(S(K+)I) */
	/*	Value sskpi = s.app(skpi) ; */

	/* K1 */
	/*Value kun = k.app(un);*/

	/* f = S(S(K+)I)(K1) */
	
	/* Value f = ((ValFun) sskpi).app(kun) ; */

	Value f = ((ValFun) (s.app(((ValFun) (s.app(k.app(plus)))).app(i)))).app(k.app(un)) ;
	
	/* applying f to 3 */
	int test_int_arg = 3 ;
	Value res = ((ValFun) f).app(new ValInt (test_int_arg));
	System.out.println("Test application :" + (((ValInt)res).getInt()));

	/* Verification by applying directly external function */
	int res_expected = ExternalFuns.plus(test_int, test_int_arg);
	System.out.println("Expected result :" + res_expected);


    }
}


==> PROTOTYPES/JAVA_V2/Plus.java <==
public class Plus extends ValFun{
    Value function (final Value x) {
	return new ValFun(){
	    Value function (final Value y) {
		int vx = ((ValInt)x).getInt();
		int vy = ((ValInt)y).getInt();
		return( new ValInt (ExternalFuns.plus(vx, vy) ));
	    }
	};
    }
}


==> PROTOTYPES/JAVA_V2/S.java <==
public class S extends ValFun {
    Value function (final Value f) {
	return new ValFun(){
	    Value function (final Value g) {
		return new ValFun(){
		    Value function (Value x) {
			ValFun fx = (ValFun) ((ValFun) f).function(x) ;
			Value  gx = ((ValFun) g).function(x) ;
			return (fx.function(gx));
		    }
		};
	    }	
	};
    }
}


==> PROTOTYPES/JAVA_V2/Term.java <==
public interface  Term {} ; 

public interface JFun {
    Value f (Value a);}

public class IntTerm
{ public IntTerm(int i){val = i;}
    public int val ;} 

public class VarTerm
{ String name ;}

public class AbsTerm
{ 
    String var ;
    Term body  ;}

public class AppTerm
{
    Term t1 ;
    Term t2 ;}

public class ExtFunTerm
{ ValFun f;}

public class IfTerm{
    Term tif ;
    Term tthen ;
    Term telse ;
}

public class GetTerm{
    String m;
}

public class SetTerm{
    String m;
    Term   t;
}


==> PROTOTYPES/JAVA_V2/Trad.java <==
public class  UnknownType extends Exception{} 
public class  VarError extends Exception{} 

public class Trad {



    /* on va tester deux façons de traduire : avec réduction à la volée ou avec création de "wrappers" App */

    /* 1ere façon, avec reduction a la volee */
    public static Value trad_red (Term t) throws UnknownType, VarError {

	if (t instanceof IntTerm)
	    { return new ValInt(((IntTerm)t).val) ;}

	if (t instanceof VarTerm)
	    { throw new VarError();}

	if (t instanceof ExtFunTerm)
	    { return ((ExtFunTerm) t).f; } 

	if (t instanceof AppTerm)
	    { return (((ValFun) (trad_red (((AppTerm) t).t1))).app(Trad.trad_red (((AppTerm) t).t2)));} 

	if (t instanceof AbsTerm && ((AbsTerm) t).body instanceof VarTerm)
	    {
		AbsTerm a= (AbsTerm) t;
		VarTerm v = (VarTerm) a.body ;
		if (a.var == v.name) {return new I();}
		else {

	throw (new UnknownType());

    }
}


==> PROTOTYPES/JAVA_V2/ValFun.java <==
public abstract class ValFun extends Value {
    
    abstract Value function (Value x) ;

    //    public final Value app (Value x) {
    //	return (this.function(x));
    //  }
}


==> PROTOTYPES/JAVA_V2/ValInt.java <==
public final class ValInt extends Value {
    public int i ;

    public ValInt (int i){
	this.i = i ;
    }

    public int getInt(){
	return(this.i);
    }
}


==> PROTOTYPES/JAVA_V2/Value.java <==
public abstract class Value {
}


==> PROTOTYPES/SCRIPTS/compare.sh <==
#!/bin/sh
P1=./main_cl
P2=./main_BCN_SIF_preauto_trad
P3=./main_B12_B21_SIF2_preauto_trad


echo "$P1 on $1"
time $P1 < $1
echo "$P2 on $1"
time $P2 < $1
echo "$P3 on $1"
time $P3 < $1



==> PROTOTYPES/SCRIPTS/compare_queen_9.sh <==
#!/bin/sh
P1=./main_cl
P2=./main_BCN_SIF_preauto_trad
P3=./main_B12_B21_SIF2_preauto_trad

S=BENCHS/queens_9_cpt.lc

echo $P1
time $P1 < $S
echo $P2
time $P2 < $S
echo $P3
time $P3 < $S



==> PROTOTYPES/SCRIPTS/compare_sort_16000.sh <==
#!/bin/sh
P1=./main_cl
P2=./main_BCN_SIF_preauto_trad
P3=./main_B12_B21_SIF2_preauto_trad

S=BENCHS/sort_16000.lc

echo $P1
time $P1 < $S
echo $P2
time $P2 < $S
echo $P3
time $P3 < $S



==> PROTOTYPES/SCRIPTS/compare_sort_32000.sh <==
#!/bin/sh
P1=./main_cl
P2=./main_BCN_SIF_preauto_trad
P3=./main_B12_B21_SIF2_preauto_trad

S=BENCHS/sort_32000.lc

echo $P1
time $P1 < $S
echo $P2
time $P2 < $S
echo $P3
time $P3 < $S



==> PROTOTYPES/SCRIPTS/compare_sort_6000.sh <==
#!/bin/sh
P1=./main_cl
P2=./main_BCN_SIF_preauto_trad
P3=./main_B12_B21_SIF2_preauto_trad

echo $P1
time $P1 < BENCHS/sort_6000.lc
echo $P2
time $P2 < BENCHS/sort_6000.lc
echo $P3
time $P3 < BENCHS/sort_6000.lc



==> PROTOTYPES/SCRIPTS/compare_sort_8000.sh <==
#!/bin/sh
P1=./main_cl
P2=./main_BCN_SIF_preauto_trad
P3=./main_B12_B21_SIF2_preauto_trad

S=BENCHS/sort_8000.lc

echo $P1
time $P1 < $S
echo $P2
time $P2 < $S
echo $P3
time $P3 < $S



==> PROTOTYPES/SCRIPTS/compare_sort_imp_4000.sh <==
#!/bin/sh
P1=./main_cl
P2=./main_BCN_SIF_preauto_trad
P3=./main_B12_B21_SIF2_preauto_trad

I=BENCHS/sort_imp_4000.lc

echo "$P1 on $I"
time $P1 < $I
echo "$P2 on $I"
time $P2 < $I
echo "$P3 on $I"
time $P3 < $I



==> PROTOTYPES/SCRIPTS/compare_sort_imp_500.sh <==
#!/bin/sh
P1=./main_cl
P2=./main_BCN_SIF_preauto_trad
P3=./main_B12_B21_SIF2_preauto_trad

I=BENCHS/sort_imp_500.lc

echo "$P1 on $I"
time $P1 < $I
echo "$P2 on $I"
time $P2 < $I
echo "$P3 on $I"
time $P3 < $I



==> PROTOTYPES/SCRIPTS/compare_sort_imp_8000.sh <==
#!/bin/sh
P1=./main_cl
P2=./main_BCN_SIF_preauto_trad
P3=./main_B12_B21_SIF2_preauto_trad

I=BENCHS/sort_imp_8000.lc

echo "$P1 on $I"
time $P1 < $I
echo "$P2 on $I"
time $P2 < $I
echo "$P3 on $I"
time $P3 < $I



==> PROTOTYPES/SCRIPTS/lance_mesures.sh <==
#!/bin/bash

if [ $# -ne 2 ]
then
	echo "You must specify an executable interpreter and a file containing a list of programs to interpret"
	exit 1
fi


listfichiers=`cat $2`

echo " "
echo "Timing $1 on $listfichiers"
echo " "

for f in $listfichiers
do
    echo "Timing $1 on $f"
    /usr/bin/time -f " command : %C\n real : %e\n system : %S\n user : %U\n percentage of CPU : %P\n max resident memory (Kbytes) : %M\n number of swaps out : %W\n number of context switch : %c\n" $1 < $f > /dev/null
    echo " "
done


==> PROTOTYPES/SCRIPTS/lance_test.sh <==
#!/bin/bash
if [ $# -ne 2 ]
then
	echo "You must specify a file to test (SKItrad.ml for instance) and a file containing a list of programs to test"
	exit 1
fi


listfichiers=`cat $2`

echo "Testing $1 on $listfichiers"

cp $1 Translation.ml
echo compiling
make all >& /dev/null
echo finished

for f in $listfichiers
do
    echo "Timing $1 on $f"
    time ./main_ho < $f 
    echo " "
done


==> PROTOTYPES/SCRIPTS/lance_test2.sh <==
#!/bin/bash
P=./main_ho

if [ $# -ne 1 ]
then
	echo "You must specify a file containing a list of programs to test"
	exit 1
fi


listfichiers=`cat $1`

echo "Testing $P on $listfichiers"


for f in $listfichiers
do
    echo "Timing $P on $f"
    time $P < $f > /dev/null
    echo " "
done


==> PROTOTYPES/SCRIPTS/lance_test_classical.sh <==
#!/bin/bash
if [ $# -ne 1 ]
then
	echo "You must specify a file containing a list of programs to test"
	exit 1
fi


listfichiers=`cat $1`

echo "Testing classical interpreter on $listfichiers"


for f in $listfichiers
do
    echo "Timing classical interpreter on $f"
    time ./main_cl < $f > /dev/null
    echo " "
done

